Experiences in Building a Composable and Functional API for Runtime SPIR-V Code Generation

This paper presents the Beehive SPIR-V Toolkit; a framework that can automatically generate a Java composable and functional library for dynamically building SPIR-V binary modules. The Beehive SPIR-V Toolkit can be used by optimizing compilers and runtime systems to generate and validate SPIR-V binary modules from managed runtime systems, such as the Java Virtual Machine (JVM). Furthermore, our framework is architected to accommodate new SPIR-V releases in an easy-to-maintain manner, and it facilitates the automatic generation of Java libraries for other standards, besides SPIR-V. The Beehive SPIR-V Toolkit also includes an assembler that emits SPIR-V binary modules from disassembled SPIR-V text files, and a disassembler that converts the SPIR-V binary code into a text file, and a console client application. To the best of our knowledge, the Beehive SPIR-V Toolkit is the first Java programming framework that can dynamically generate SPIR-V binary modules. To demonstrate the use of our framework, we showcase the integration of the SPIR-V Beehive Toolkit in the context of the TornadoVM, a Java framework for automatically offloading and running Java programs on heterogeneous hardware. We show that, via the SPIR-V Beehive Toolkit, the TornadoVM is able to compile code 3x faster than its existing OpenCL C JIT compiler, and it performs up to 1.52x faster than the existing OpenCL C backend in TornadoVM.

==> benchmarks/collectData.py <==
#!/usr/bin/env python3
import json

__DEBUG__ = False

profilerList = []
with open('LOG.log') as f:
    braceCount = 0
    jsonStr = ''
    c = f.readlines()
    for line in c:
        if (line[0] == "\n"):
            continue
        elif (line.startswith("bm=")):
            continue
        elif (line.__contains__("Error during code compilation")):
            continue
        elif (line.__contains__("ERROR : clBuildProgram")):
            continue

        for jsonObj in line:
            braceCount += jsonObj.count('{')
            braceCount -= jsonObj.count('}')
            jsonStr += jsonObj
            if (braceCount == 0):
                if (__DEBUG__):
                    print("JSON: " + jsonStr)
                profilerEntry = json.loads(jsonStr)
                profilerList.append(profilerEntry)
                jsonStr = ''   
                if (__DEBUG__): 
                    print("Processed ... [ok]")
                break

print("# Printing each JSON Decoded Object")
id = 0
for profiler in profilerList:
    try:
        keys = profiler["benchmark"].keys()
        benchmark = ""
        for k in keys:
            if k.startswith("benchmark"):
                benchmark = k
        backend = profiler["benchmark"][benchmark]["BACKEND"]

        ## Change: TOTAL_DRIVER_COMPILE_TIME to print the driver compilation
        ##         TOTAL_CODE_GENERATION_TIME: for the code generator (LIR -> Backend code)
        #print(backend + "," +  benchmark + "," + str(profiler["benchmark"][benchmark]["TASK_COMPILE_DRIVER_TIME"]))

        print(backend + "," +  benchmark + ",driver," + str(profiler["benchmark"]["TOTAL_DRIVER_COMPILE_TIME"]))
        print(backend + "," +  benchmark + ",codegen," + str(profiler["benchmark"]["TOTAL_CODE_GENERATION_TIME"]))

    except:
        pass


==> benchmarks/runScripts.sh <==
#!/bin/bash
ENABLE_PROFILER="--enableProfiler console"

RUNNER="-m tornado.benchmarks/uk.ac.manchester.tornado.benchmarks.BenchmarkRunner"

## Saxpy
tornado --jvm="-Dtornado.benchmarks.skipserial=True -Dtornado.blacklist.devices=1:0,1:2" ${ENABLE_PROFILER} ${RUNNER} saxpy 1 16777216

## AddImage
tornado --jvm="-Dtornado.benchmarks.skipserial=True -Dtornado.blacklist.devices=1:0,1:2" ${ENABLE_PROFILER} ${RUNNER} addImage 1 2048 2048

## convolvearray
tornado --jvm="-Dtornado.benchmarks.skipserial=True -Dtornado.blacklist.devices=1:0,1:2" ${ENABLE_PROFILER} ${RUNNER} convolvearray 1 2048 2048 5

## Blackscholes
tornado --jvm="-Dtornado.benchmarks.skipserial=True -Dtornado.blacklist.devices=1:0,1:2" ${ENABLE_PROFILER} ${RUNNER} blackscholes 1 8192

## montecarlo
tornado --jvm="-Dtornado.benchmarks.skipserial=True -Dtornado.blacklist.devices=1:0,1:2" ${ENABLE_PROFILER} ${RUNNER} montecarlo 1 8192 

## BlurFilter 
tornado --jvm="-Dtornado.benchmarks.skipserial=True -Dtornado.blacklist.devices=1:0,1:2" ${ENABLE_PROFILER} ${RUNNER} blurFilter 1 512

## Render Track
tornado --jvm="-Dtornado.benchmarks.skipserial=True -Dtornado.blacklist.devices=1:0,1:2" ${ENABLE_PROFILER} ${RUNNER} renderTrack 1 8192

## Euler
tornado --jvm="-Dtornado.benchmarks.skipserial=True -Dtornado.blacklist.devices=1:0,1:2" ${ENABLE_PROFILER} ${RUNNER} euler 1 128

## NBody
tornado --jvm="-Dtornado.benchmarks.skipserial=True -Dtornado.blacklist.devices=1:0,1:2" ${ENABLE_PROFILER} ${RUNNER} nbody 1 16384 

#Hilbert
tornado --jvm="-Dtornado.benchmarks.skipserial=True -Dtornado.blacklist.devices=1:0,1:2" ${ENABLE_PROFILER} ${RUNNER} hilbert 1 4096

## MxM
tornado --jvm="-Dtornado.benchmarks.skipserial=True -Dtornado.blacklist.devices=1:0,1:2" ${ENABLE_PROFILER} ${RUNNER} sgemm 1 512 512

## Mandelbrot
tornado --jvm="-Dtornado.benchmarks.skipserial=True -Dtornado.blacklist.devices=1:0,1:2" ${ENABLE_PROFILER} ${RUNNER} mandelbrot 1 512

## DFT
tornado --jvm="-Dtornado.benchmarks.skipserial=True -Dtornado.blacklist.devices=1:0,1:2" ${ENABLE_PROFILER} ${RUNNER} dft 1 8192

## JuliaSet
tornado --jvm="-Dtornado.benchmarks.skipserial=True -Dtornado.blacklist.devices=1:0,1:2" ${ENABLE_PROFILER} ${RUNNER} juliaset 1 8192 


## + Run Ray-Tracer

